The Spatial Confounding Endgame: Resolution, Roughness, and the Limits of Effect Estimation

Across the spatial sciences, covariate effects are estimated from geo-referenced data, and the central threat is unmeasured, spatially structured confounding. When such data identify an effect is known only for stationary fields in Euclidean space, and which of some thirty proposed adjustments recover it, and how precisely, has remained open. In an operator framework, CAR and SAR models, kriging, eigenvector spatial filtering, spatially varying coefficient models and linear graph neural networks become spectral functions of one Laplace-type operator, the graph models exactly on regular graphs. Under spectral infill and vanishing fine-scale confounding, the effect is consistently estimable if and only if the covariate lies almost surely outside the Cameron-Martin space of the residual confounder; for Whittle-Mat\'ern fields of spectral dimension $d_s$ this reads $\nu_X\le\nu_V+d_s/2$. On a fixed regular lattice with an unknown residual spectrum, every value of the effect, of either sign, is observationally equivalent to the true one. Under stated conditions the frontier extends to nonlinear effects, non-Gaussian residuals and counts, and with a covariate measured at a fixed network of stations not even the sign of the effect is identified. Strictly inside the frontier, GLS without a working nugget is consistent if and only if its working smoothness is at least $\nu_X-d_s/2$; OLS, restricted spatial regression and, on refining regular graphs, Leroux, proper CAR and SAR models with fixed hyperparameters never are, whereas on regular grids the intrinsic CAR model obeys the GLS window. Minimax rates quantify the remaining precision. Resolution, roughness and fine-scale confounding, not the choice among nonparametric spatial models, decide whether an effect can be learned, and the last cannot be tested from spatial data. A census of some thirty methods places each within these results.

==> anc/README.md <==
# Ancillary files: simulation code

Code and stored results for Section 8 and Appendix B of
"The Spatial Confounding Endgame: Resolution, Roughness, and the Limits of Effect Estimation"
by Xiao Huang (Department of Environmental Sciences, Emory University).

Requirements: Python 3.10+, NumPy, SciPy, Matplotlib. Every script fixes its random seed;
E4 is deterministic. Run the scripts from inside this directory.

| Script | Experiments | Output |
|---|---|---|
| `e1_phase.py` | E1: phase transition, estimator table (Table 6), minimax exponents | `e1_results.npy` |
| `e3_e7.py` | E3: what GLS estimates (Proposition 2); E7: Laplace and t5 residuals | `e3_e7_results.npy` |
| `e7_heavy.py` | E7: Cauchy residual coefficients versus Gaussian and t5 | `e7_heavy_results.npy` |
| `e4_resolution.py` | E4: the constructions of Theorem 2 (unknown and known residual spectrum), aliased and direct-integration checks, cutoffs, resolution floor (about 15 minutes) | `e4_results.npy` |
| `e2_e5_torus2d.py` | E2: nugget on a 2-D torus; E5: covariate kriged from a fixed network of stations | `e2_e5_results.npy` |
| `e6_e8_torus1d.py` | E6: nonlinear covariate effect; E8: Poisson counts | `e6_e8_results.npy` |
| `e9_nugget.py` | E9: GLS with a working nugget and misspecified working models (Table 7) | `e9_results.npy` |
| `e10_areal.py` | E10: areal models (intrinsic CAR, BYM, Leroux, SAR) under graph refinement, physical and spectral designs (Table 8, Corollary 3) | `e10_results.npy` |
| `check_boundary.py` | Boundary case of Corollary 1 (variance of order 1/log N) | printed |
| `make_figs.py` | Figures 1-4 from the stored results | `figs/` |

`common.py` and `torus.py` hold shared helpers (Weyl eigenvalues, Whittle-Matern spectra,
FFT simulation on the torus, DFT-domain GLS). The stored `.npy` files are the results reported
in the paper, so `python make_figs.py` reproduces the figures without rerunning the experiments.


==> anc/check_boundary.py <==
import numpy as np
from common import eigs, wm_spec, checkpoints, weighted_ratio, fit_slope
rng=np.random.default_rng(5)
ds=1; nuV=0.5; nuX=nuV+ds/2   # exactly at the frontier
N=2**20; R=150
lam=eigs(N,ds); f=wm_spec(lam,nuX,ds); g=wm_spec(lam,nuV,ds); alpha=0.5*(1+lam)**(-1.0)
cps=checkpoints(N, n=12, Nmin=256)
res={'oracle tail (nu_h=nu_V)':[], 'oversmoothed (nu_h=nu_V+1)':[]}
for r in range(R):
    x=rng.standard_normal(N)*np.sqrt(f); v=rng.standard_normal(N)*np.sqrt(g); y=(1+alpha)*x+v
    for k,h in [('oracle tail (nu_h=nu_V)',g),('oversmoothed (nu_h=nu_V+1)',wm_spec(lam,nuV+1,ds))]:
        w=1/h; res[k].append(weighted_ratio(w*x*y,w*x*x,cps))
for k,v in res.items():
    e=np.sqrt(np.mean((np.array(v)-1)**2,0))
    print(k, 'RMSE at N=', cps[[0,4,8,-1]], np.round(e[[0,4,8,-1]],4), 'var*logN', np.round((e**2*np.log(cps))[[0,4,8,-1]],3))


==> anc/common.py <==
"""Shared utilities for the spectral-sequence (O1) experiments.

Model (operator-stationary, diagonal in the eigenbasis of L):
    x_j ~ N(0, f_j),  v_j ~ N(0, g_j) independent,
    y_j = (beta + alpha_j) x_j + v_j,
with lambda_j = j^(2/ds) (Weyl law of spectral dimension ds).
"""
import numpy as np


def eigs(N, ds):
    j = np.arange(1, N + 1, dtype=float)
    return j ** (2.0 / ds)


def wm_spec(lam, nu, ds, kappa=1.0, tau2=1.0):
    """Whittle-Matern spectral sequence tau^2 (kappa^2 + lambda)^-(nu + ds/2)."""
    return tau2 * (kappa ** 2 + lam) ** (-(nu + ds / 2.0))


def checkpoints(Nmax, n=25, Nmin=32):
    c = np.unique(np.round(np.logspace(np.log10(Nmin), np.log10(Nmax), n)).astype(int))
    return c


def weighted_ratio(num_terms, den_terms, cps):
    """Cumulative ratio sum(num)/sum(den) evaluated at checkpoints (1-based counts)."""
    cn = np.cumsum(num_terms)
    cd = np.cumsum(den_terms)
    return cn[cps - 1] / cd[cps - 1]


def band_ratio(num_terms, den_terms, lo, hi):
    """sum over j in (lo, hi] of num / sum of den (lo, hi are arrays of counts)."""
    cn = np.concatenate([[0.0], np.cumsum(num_terms)])
    cd = np.concatenate([[0.0], np.cumsum(den_terms)])
    return (cn[hi] - cn[lo]) / (cd[hi] - cd[lo])


def fit_slope(N, err, frac=0.5):
    """Least-squares slope of log(err) on log(N) over the upper `frac` of log-range."""
    lN = np.log(N)
    m = lN >= lN.min() + (1 - frac) * (lN.max() - lN.min())
    A = np.vstack([lN[m], np.ones(m.sum())]).T
    s, _ = np.linalg.lstsq(A, np.log(err[m]), rcond=None)[0]
    return s


==> anc/e10_areal.py <==
"""E10: areal models under refinement (Corollary 'Areal models under refinement').

Two designs, both on cycle graphs (d_s = 1):

(A) Spectral model (O1): coefficients x_j ~ N(0, f_j), v_j ~ N(0, g_j) of fixed fields,
    y_j = (beta + alpha_j) x_j + v_j, and at stage n GLS uses the first n modes with the
    weights p(lambda_j^(n)) of a graph model, lambda_j^(n) = 4 sin^2(pi floor(j/2) / n) being
    the sorted Laplacian eigenvalues of the n-cycle; the constant mode is excluded (intercept).

(B) Physical space: Whittle-Matern fields on the unit 1-torus, simulated once on a master grid
    of 2^16 points, observed at the n nodes of a regular sub-grid (the n-cycle); GLS with the
    same graph weights in the DFT domain, constant mode excluded.

Estimators: OLS; ICAR (p = lambda); BYM with sigma_u^2 = sigma_v^2 = 1; Leroux with rho = 0.9;
Leroux with rho_n = 1 / (1 + kappa^2 / n^2) (a discretization of kappa^2 - Laplacian);
SAR error with row-standardized W and rho = 0.4; oracle GLS (weights 1/g).
"""
import numpy as np
from common import fit_slope

BETA = 1.0
KAPPA = 8 * np.pi


def cycle_eigs_sorted(n):
    j = np.arange(1, n + 1)
    return 4 * np.sin(np.pi * (j // 2) / n) ** 2


def cycle_eigs_dft(n):
    k = np.arange(n)
    return 2 - 2 * np.cos(2 * np.pi * k / n)


def weights(name, lam, n, g=None):
    if name == "OLS":
        return np.ones_like(lam)
    if name == "ICAR":
        return lam.copy()
    if name == "BYM":
        return lam / (1.0 + 1.0 * lam)
    if name == "Leroux0.9":
        return 0.1 + 0.9 * lam
    if name == "LerouxRescaled":
        rho = 1.0 / (1.0 + KAPPA ** 2 / n ** 2)
        return (1 - rho) + rho * lam
    if name == "SAR0.4":
        return ((1 - 0.4) + 0.4 * lam / 2) ** 2
    if name == "Oracle":
        return 1.0 / g
    raise ValueError(name)


NAMES = ["OLS", "ICAR", "BYM", "Leroux0.9", "LerouxRescaled", "SAR0.4", "Oracle"]


def spectral_design(nuX, nuV, confounded, reps=200, seed=10):
    rng = np.random.default_rng(seed)
    ns = 2 ** np.arange(7, 18)
    Nmax = ns[-1]
    j = np.arange(1, Nmax + 1, dtype=float)
    lamc = j ** 2.0  # continuum eigenvalues, d_s = 1
    f = (1 + lamc) ** (-(nuX + 0.5))
    g = (1 + lamc) ** (-(nuV + 0.5))
    alpha = 0.5 * (1 + lamc) ** (-1.0) if confounded else np.zeros_like(lamc)
    err = {nm: np.zeros((reps, len(ns))) for nm in NAMES}
    for r in range(reps):
        x = np.sqrt(f) * rng.standard_normal(Nmax)
        v = np.sqrt(g) * rng.standard_normal(Nmax)
        y = (BETA + alpha) * x + v
        for i, n in enumerate(ns):
            lam = cycle_eigs_sorted(n)[1:]  # exclude constant mode
            xs, ys, gs = x[1:n], y[1:n], g[1:n]
            for nm in NAMES:
                w = weights(nm, lam, n, gs)
                err[nm][r, i] = np.sum(w * xs * ys) / np.sum(w * xs * xs) - BETA
    return ns, err


def wm_field(rng, M, nu, kappa=KAPPA):
    k = np.fft.fftfreq(M, d=1.0 / M)
    lam = (2 * np.pi * k) ** 2
    s = (kappa ** 2 + lam) ** (-(nu + 0.5))
    z = (rng.standard_normal(M) + 1j * rng.standard_normal(M)) * np.sqrt(s / 2)
    fld = np.fft.ifft(z).real * M
    fld -= fld.mean()
    return fld / fld.std(), lam


def physical_design(nuX, nuV, confounded, reps=100, seed=20):
    rng = np.random.default_rng(seed)
    M = 2 ** 16
    ns = 2 ** np.arange(7, 16)
    err = {nm: np.zeros((reps, len(ns))) for nm in NAMES}
    kk = np.fft.fftfreq(M, d=1.0 / M)
    lam_master = (2 * np.pi * kk) ** 2
    transfer = 0.5 / (1 + lam_master / (4 * np.pi) ** 2) if confounded else np.zeros(M)
    for r in range(reps):
        X, _ = wm_field(rng, M, nuX)
        V, _ = wm_field(rng, M, nuV)
        U = np.fft.ifft(np.fft.fft(X) * transfer).real + V
        Y = BETA * X + U
        for i, n in enumerate(ns):
            x = X[:: M // n]
            y = Y[:: M // n]
            xh = np.fft.fft(x)
            yh = np.fft.fft(y)
            num = (xh * np.conj(yh)).real[1:]
            den = (np.abs(xh) ** 2)[1:]
            lam = cycle_eigs_dft(n)[1:]
            kn = np.fft.fftfreq(n, d=1.0 / n)[1:]
            g = (KAPPA ** 2 + (2 * np.pi * kn) ** 2) ** (-(nuV + 0.5))
            for nm in NAMES:
                w = weights(nm, lam, n, g)
                err[nm][r, i] = np.sum(w * num) / np.sum(w * den) - BETA
    return ns, err


def summarize(ns, err):
    out = {}
    for nm in NAMES:
        rmse = np.sqrt(np.mean(err[nm] ** 2, axis=0))
        out[nm] = (rmse, fit_slope(ns.astype(float), rmse))
    return out


if __name__ == "__main__":
    configs = [("inside, nu_X<1", 0.75, 0.5), ("inside, nu_X>1", 1.5, 1.25)]
    results = {}
    for design, fun in [("spectral", spectral_design), ("physical", physical_design)]:
        for label, nuX, nuV in configs:
            for conf in (False, True):
                ns, err = fun(nuX, nuV, conf)
                summ = summarize(ns, err)
                results[(design, label, conf)] = (ns, summ)
                print(f"== {design} | {label} (nu_X={nuX}, nu_V={nuV}) | confounded={conf}")
                print("   n:", list(ns))
                for nm in NAMES:
                    rmse, sl = summ[nm]
                    print(f"   {nm:15s} RMSE {rmse[0]:.3f} -> {rmse[-1]:.3f}   exponent {sl:+.3f}")
    np.save("e10_results.npy", results, allow_pickle=True)


==> anc/e1_phase.py <==
"""E1: the Cameron-Martin frontier in the spectral-sequence model.

(a) oracle GLS error vs N for several dnu = nu_X - nu_V, ds in {1,2}
(b) fitted convergence exponent vs dnu/(ds/2), with theory -max(0, 1/2 - dnu/ds)
(c) estimator comparison, ds = 1 (OLS, ESF fixed K, ESF growing K, GLS undersmoothed
    with nu_h = 0.05 / oversmoothed / oracle, high-pass GLS)
(d) rate vs confounding decay r at dnu = 0 (theory: -min(r, 1/2))
"""
import numpy as np
from common import eigs, wm_spec, checkpoints, weighted_ratio, band_ratio, fit_slope

rng = np.random.default_rng(20261127)
beta = 1.0
nuV = 0.5
R = 200


def run_config(ds, nuX, rho, Nmax, R, estimators, conf_scale=0.5, nuV=nuV):
    lam = eigs(Nmax, ds)
    f = wm_spec(lam, nuX, ds)
    g = wm_spec(lam, nuV, ds)
    alpha = conf_scale * (1.0 + lam) ** (-rho)
    cps = checkpoints(Nmax)
    out = {k: np.zeros((R, len(cps))) for k in estimators}
    for r in range(R):
        x = rng.standard_normal(Nmax) * np.sqrt(f)
        v = rng.standard_normal(Nmax) * np.sqrt(g)
        y = (beta + alpha) * x + v
        for name, spec in estimators.items():
            kind = spec[0]
            if kind == "gls":
                h = spec[1](lam)
                w = 1.0 / h
                out[name][r] = weighted_ratio(w * x * y, w * x * x, cps)
            elif kind == "band":  # (lo(N), weights)
                lo = spec[1](cps)
                h = spec[2](lam)
                w = 1.0 / h
                out[name][r] = band_ratio(w * x * y, w * x * x, lo, cps)
    return cps, out


def rmse(est):
    return np.sqrt(np.mean((est - beta) ** 2, axis=0))


if __name__ == "__main__":
    res = {}
    # (a)+(b): oracle GLS across dnu, both ds
    for ds, Nmax in [(1, 2 ** 17), (2, 2 ** 17)]:
        dnus = np.round(np.linspace(-0.5, 1.5, 17) * ds / 2.0, 4)  # dnu/(ds/2) in [-0.5,1.5]
        for dnu in dnus:
            nuX = nuV + dnu
            est = {"oracle": ("gls", lambda lam, ds=ds: wm_spec(lam, nuV, ds))}
            cps, out = run_config(ds, nuX, rho=1.0, Nmax=Nmax, R=R, estimators=est)
            e = rmse(out["oracle"])
            res[f"a_ds{ds}_dnu{dnu}"] = (cps, e)
            print(ds, dnu, "slope", round(fit_slope(cps, e), 3), "rmse_end", e[-1])
    # (c) estimator comparison, ds = 1, inside (dnu = 0.5*ds/2) and outside (dnu = 1.25*ds/2).
    # ds = 1 makes a valid undersmoothed working model (nu_h = 0.05 > 0) fall outside the GLS
    # window nu_h >= nu_X - ds/2 in both configurations (u = -1.4 inside, -2.15 outside).
    ds = 1
    for tag, dnu in [("inside", 0.25), ("outside", 0.625)]:
        nuX = nuV + dnu
        est = {
            "OLS": ("gls", lambda lam: np.ones_like(lam)),
            "ESF fixed K=20": ("band", lambda c: np.minimum(20, c - 1), lambda lam: np.ones_like(lam)),
            "ESF K=sqrt(N)": ("band", lambda c: np.floor(np.sqrt(c)).astype(int), lambda lam: np.ones_like(lam)),
            "GLS undersmoothed": ("gls", lambda lam: wm_spec(lam, 0.05, ds)),
            "GLS oversmoothed": ("gls", lambda lam: wm_spec(lam, nuV + 1.0, ds)),
            "GLS oracle": ("gls", lambda lam: wm_spec(lam, nuV, ds)),
            "High-pass GLS (K=N/4)": ("band", lambda c: (c // 4).astype(int), lambda lam: wm_spec(lam, nuV, ds)),
        }
        cps, out = run_config(ds, nuX, rho=0.75, Nmax=2 ** 17, R=R, estimators=est)
        for k in est:
            e = rmse(out[k])
            res[f"c_{tag}_{k}"] = (cps, e)
            print(tag, k, "slope", round(fit_slope(cps, e), 3), "rmse_end", round(e[-1], 4))
    # (d) rate vs confounding decay at dnu = 0, ds = 1 (p = 1): slope -min(r, 1/2), r = 2 rho / ds
    ds = 1
    for rv in [0.1, 0.2, 0.3, 0.4, 0.5, 0.75, 1.0]:
        rho = rv * ds / 2.0
        est = {"oracle": ("gls", lambda lam: wm_spec(lam, nuV, ds))}
        cps, out = run_config(ds, nuV, rho=rho, Nmax=2 ** 18, R=R, estimators=est, conf_scale=1.0)
        e = rmse(out["oracle"])
        res[f"d_r{rv}"] = (cps, e)
        print("r", rv, "slope", round(fit_slope(cps, e), 3))
    np.save("e1_results.npy", res, allow_pickle=True)


==> anc/e2_e5_torus2d.py <==
"""E2: frontier in physical space on the 2-torus with a nugget (point samples, infill by
subsampling one realization); two range settings to show range irrelevance.
E5: covariate kriged from a fixed network of stations (no confounding / confounding).
"""
import numpy as np
from torus import lam_of, wm, simulate_coeffs, apply_transfer, subsample, gls_dft, grid_weights

rng = np.random.default_rng(42)
d, beta = 2, 1.0


def unit_var_spec(M, nu, kappa):
    lam = lam_of(M, d)
    s = wm(lam, nu, d, kappa)
    s[0, 0] = 0.0                      # remove the constant mode (intercept)
    return s / s.sum(), lam


def e2(M=512, R=100, nugget=0.05):
    ms = [16, 32, 64, 128, 256, 512]
    nuV = 1.0
    out = {}
    for kap_mult in [3.0, 8.0]:
        kap = 2 * np.pi * kap_mult
        for dnu in [-0.5, 0.0, 0.5, 0.8, 1.2, 1.5]:
            nuX = nuV + dnu
            fX, lam = unit_var_spec(M, nuX, kap)
            gV, _ = unit_var_spec(M, nuV, kap)
            alpha = 0.5 / (1.0 + lam / (2 * np.pi * 4) ** 2)
            # working weights: V spectrum (same normalisation) + nugget, on each grid
            errs = np.zeros((R, len(ms)))
            for r in range(R):
                X = simulate_coeffs(rng, fX)
                V = simulate_coeffs(rng, gV)
                U = apply_transfer(X, alpha) + V
                Ytrue = beta * X + U
                for i, m in enumerate(ms):
                    Xs = subsample(X, m, d)
                    Ys = subsample(Ytrue, m, d) + np.sqrt(nugget) * rng.standard_normal((m, m))
                    lam_m = lam_of(m, d)
                    norm = wm(lam_of(M, d), nuV, d, kap)
                    norm[0, 0] = 0
                    cst = norm.sum()
                    w = 1.0 / ((m ** d) ** 2 * wm(lam_m, nuV, d, kap) / cst + (m ** d) * nugget)
                    w[0, 0] = 0.0
                    b = gls_dft([Xs], Ys, w)[0]
                    errs[r, i] = b - beta
            rm = np.sqrt(np.mean(errs ** 2, 0))
            out[(kap_mult, dnu)] = (np.array(ms) ** d, rm)
            print("kappa x%.0f dnu %+.1f  RMSE:" % (kap_mult, dnu), np.round(rm, 4))
    return out


def e5(M=256, R=150, nugget=0.05):
    ms = [16, 32, 64, 128, 256]
    nuX, nuV = 1.0, 1.0
    kap = 2 * np.pi * 4
    fX, lam = unit_var_spec(M, nuX, kap)
    gV, _ = unit_var_spec(M, nuV, kap)
    # covariance function of X on the master grid (for kriging)
    cov = np.fft.ifftn(fX).real * M ** d
    idx = np.arange(M // 12, M, M // 6)[:6]
    mon = [(i, j) for i in idx for j in idx]          # 36 fixed stations
    Kmm = np.array([[cov[(a[0] - b[0]) % M, (a[1] - b[1]) % M] for b in mon] for a in mon])
    Kinv = np.linalg.inv(Kmm + 1e-10 * np.eye(len(mon)))
    sections = [np.roll(np.roll(cov, a[0], 0), a[1], 1) for a in mon]
    out = {}
    for conf in [0.0, 0.5]:
        alpha = conf / (1.0 + lam / (2 * np.pi * 2) ** 2)
        e_true, e_krig = np.zeros((R, len(ms))), np.zeros((R, len(ms)))
        for r in range(R):
            X = simulate_coeffs(rng, fX)
            V = simulate_coeffs(rng, gV)
            Y = beta * X + apply_transfer(X, alpha) + V
            cvec = Kinv @ np.array([X[a] for a in mon])
            Xhat = sum(ci * s for ci, s in zip(cvec, sections))
            for i, m in enumerate(ms):
                Ys = subsample(Y, m, d) + np.sqrt(nugget) * rng.standard_normal((m, m))
                lam_m = lam_of(m, d)
                spec_m = wm(lam_m, nuV, d, kap)
                cst = wm(lam_of(M, d), nuV, d, kap)
                cst[0, 0] = 0
                spec_m = spec_m / cst.sum()
                # favourable working model for the kriged regression: V + beta^2 * X-spectrum
                specX_m = wm(lam_m, nuX, d, kap) / cst.sum()
                w1 = 1.0 / ((m ** d) ** 2 * spec_m + (m ** d) * nugget)
                w2 = 1.0 / ((m ** d) ** 2 * (spec_m + specX_m) + (m ** d) * nugget)
                w1[0, 0] = 0
                w2[0, 0] = 0
                e_true[r, i] = gls_dft([subsample(X, m, d)], Ys, w1)[0] - beta
                e_krig[r, i] = gls_dft([subsample(Xhat, m, d)], Ys, w2)[0] - beta
        out[conf] = (np.array(ms) ** d, np.sqrt(np.mean(e_true ** 2, 0)), np.sqrt(np.mean(e_krig ** 2, 0)),
                     np.mean(e_krig, 0), np.std(e_krig, 0))
        print("conf", conf, "RMSE true X:", np.round(out[conf][1], 4))
        print("conf", conf, "RMSE kriged:", np.round(out[conf][2], 4), "bias", np.round(out[conf][3], 3))
    return out


if __name__ == "__main__":
    res = {"e2": e2(), "e5": e5()}
    np.save("e2_e5_results.npy", res, allow_pickle=True)


==> anc/e3_e7.py <==
"""E3: what spatial GLS estimates -- the finest-scale association beta + alpha_inf.
   Paciorek-type model X = Z + H, U = c Z, Whittle-Matern spectra (ds = 2).
E7: frontier with non-Gaussian (Laplace, Student-t5) residual confounder coefficients.
"""
import numpy as np
from common import eigs, wm_spec, checkpoints, weighted_ratio, fit_slope

rng = np.random.default_rng(7)
beta, c = 1.0, 1.0


def wm(lam, sig2, kap, nu, ds):
    return sig2 * kap ** (2 * nu) * (kap ** 2 + lam) ** (-(nu + ds / 2.0))


def paciorek(nuZ, nuH, kZ, kH, sZ=1.0, sH=1.0, ds=2, N=2 ** 18, R=100):
    lam = eigs(N, ds)
    fZ, fH = wm(lam, sZ, kZ, nuZ, ds), wm(lam, sH, kH, nuH, ds)
    fX = fZ + fH
    g = c ** 2 * fZ * fH / fX
    est_gls, est_ols = np.zeros(R), np.zeros(R)
    for r in range(R):
        z = rng.standard_normal(N) * np.sqrt(fZ)
        h = rng.standard_normal(N) * np.sqrt(fH)
        x = z + h
        y = beta * x + c * z
        w = 1.0 / g
        est_gls[r] = np.sum(w * x * y) / np.sum(w * x * x)
        est_ols[r] = np.sum(x * y) / np.sum(x * x)
    if nuZ > nuH:
        a_inf = 0.0
    elif nuZ < nuH:
        a_inf = c
    else:
        mZ, mH = sZ * kZ ** (2 * nuZ), sH * kH ** (2 * nuH)
        a_inf = c * mZ / (mZ + mH)
    ols_theory = c * fZ.sum() / fX.sum()
    return est_gls.mean() - beta, est_gls.std(), a_inf, est_ols.mean() - beta, ols_theory


if __name__ == "__main__":
    res = {}
    # three smoothness regimes
    for nuZ, nuH in [(1.5, 1.0), (1.0, 1.0), (1.0, 1.5)]:
        out = paciorek(nuZ, nuH, 1.0, 3.0)
        res[f"regime_{nuZ}_{nuH}"] = out
        print("regime nuZ,nuH", nuZ, nuH, "GLS bias %.4f (sd %.4f) theory %.4f | OLS bias %.4f theory %.4f" % out)
    # range sweep at equal smoothness
    ratios = np.exp(np.linspace(np.log(0.25), np.log(4), 11))
    sweep = []
    for rr in ratios:
        out = paciorek(1.0, 1.0, 1.0, rr, R=60)
        sweep.append((rr,) + out)
        print("kH/kZ %.3f GLS %.4f theory %.4f OLS %.4f ols-theory %.4f" % (rr, out[0], out[2], out[3], out[4]))
    res["sweep"] = np.array(sweep)
    # E7 non-Gaussian residual coefficients
    ds, nuV, Nmax, R = 1, 0.5, 2 ** 17, 200
    lam = eigs(Nmax, ds)
    cps = checkpoints(Nmax)
    g = wm_spec(lam, nuV, ds)
    for dist in ["gauss", "laplace", "t5"]:
        for dnu in [-0.25, 0.0, 0.25, 0.5, 0.75]:
            f = wm_spec(lam, nuV + dnu, ds)
            alpha = 0.5 * (1 + lam) ** (-1.0)
            est = np.zeros((R, len(cps)))
            for r in range(R):
                x = rng.standard_normal(Nmax) * np.sqrt(f)
                if dist == "gauss":
                    e = rng.standard_normal(Nmax)
                elif dist == "laplace":
                    e = rng.laplace(size=Nmax) / np.sqrt(2.0)
                else:
                    e = rng.standard_t(5, size=Nmax) / np.sqrt(5.0 / 3.0)
                v = e * np.sqrt(g)
                y = (beta + alpha) * x + v
                w = 1.0 / g
                est[r] = weighted_ratio(w * x * y, w * x * x, cps)
            rm = np.sqrt(np.mean((est - beta) ** 2, axis=0))
            res[f"e7_{dist}_{dnu}"] = (cps, rm)
            print(dist, dnu, "slope %.3f theory %.3f" % (fit_slope(cps, rm), -max(0.0, 0.5 - dnu / ds)))
    np.save("e3_e7_results.npy", res, allow_pickle=True)


==> anc/e4_resolution.py <==
"""E4: the resolution theorem (fixed lattice spacing, any domain size), d = 1.

Continuum truth on R:  Y = beta X + U,  U = alpha(.)*X + V,  V independent of X.
Lattice data at spacing delta (point samples, or block means over cells of length delta)
are stationary Gaussian sequences whose law is fixed by the aliased spectral matrix
    F_X = sum_m f_X(w_m),  F_XY = sum_m gamma(w_m) f_X(w_m),
    F_Y = sum_m [|gamma(w_m)|^2 f_X(w_m) + g(w_m)],     w_m = w + 2 pi m / delta,
with f_X, g multiplied by |sinc|^2 for block means.

This script follows the proof of Theorem 2:
  part (a)  unknown residual spectrum: for target slopes beta' (of either sign) build
            (alpha', g') with alpha' - alpha and g' - g compactly supported; report the
            smallest cutoff R (in units of the Nyquist frequency pi/delta) for which g' > 0;
  part (b)  known residual spectrum (point samples): build alpha' with g' = g;
  check     identical aliased spectra (to rounding) AND, independently of the alias sums,
            identical lattice covariances computed by direct numerical integration over R
            of the continuum spectral differences (which have compact support);
  floor     the lattice-native target gamma^delta(pi/delta) - beta versus delta, for point
            samples and block means, compared with alpha(pi/delta).
"""
import numpy as np

beta, c_conf, w0, rho = 1.0, 0.5, 2.0, 1.0
nuX, nuV, kV, sV = 0.5, 0.5, 1.0, 0.5
aX, aV = nuX + 0.5, nuV + 0.5
DELTA = 1.0          # lattice spacing used for the constructions
K_ALIAS = 3000       # aliases |m| <= K_ALIAS


def fX(w):
    return (1.0 + w ** 2) ** (-aX)


def gV(w):
    return sV * (kV ** 2 + w ** 2) ** (-aV)


def alpha(w):
    return c_conf * (1.0 + (w / w0) ** 2) ** (-rho)


def taper(w, a, b):
    """1 on |w| <= a, cos^2 taper to 0 at |w| = b, 0 beyond (continuous, even)."""
    aw = np.abs(w)
    out = np.where(aw <= a, 1.0, 0.0)
    m = (aw > a) & (aw < b)
    return np.where(m, np.cos(0.5 * np.pi * (aw - a) / (b - a)) ** 2, out)


def blockfac(w, delta, areal):
    if not areal:
        return np.ones_like(w)
    return np.sinc(delta * w / (2 * np.pi)) ** 2       # |FT of the block average|^2


class Construction:
    """Alternative model of Theorem 2 for target slope beta_p, cutoff R (units of pi/delta).

    Evaluates everything on an array of representatives w in the principal cell, so that
    gamma'(x) for arbitrary x can be obtained from its representative and alias index."""

    def __init__(self, beta_p, R_units, areal=False, known_g=False, delta=DELTA, K=K_ALIAS):
        self.beta_p, self.areal, self.known_g, self.delta, self.K = beta_p, areal, known_g, delta, K
        self.Delta = beta_p - beta
        nyq = np.pi / delta
        self.R = R_units * nyq
        self.chi = lambda x: taper(x, self.R, self.R + nyq)            # cutoff for alpha'
        self.chit = lambda x: taper(x, nyq, 1.25 * nyq)                # cutoff for g'
        self.chi1 = lambda x: taper(x, nyq, 1.25 * nyq)                # bump for zeta
        self.chi2 = lambda x: self.chi1(x - 2 * nyq) + self.chi1(x + 2 * nyq)

    def cell_quantities(self, w):
        """Periodic functions of the representative w (1-D array in the principal cell)."""
        d, K = self.delta, self.K
        m = np.arange(-K, K + 1)
        W = w[:, None] + 2 * np.pi * m[None, :] / d
        B = blockfac(W, d, self.areal)
        fx = fX(W) * B
        FX = fx.sum(1)
        wt = fx / FX[:, None]
        al = alpha(W)
        ch = self.chi(W)
        Wchi = (wt * ch).sum(1)
        c = ((wt * ch * al).sum(1) - self.Delta) / Wchi
        mu = beta + (wt * al).sum(1)
        v = (wt * np.abs(al - (mu - beta)[:, None]) ** 2).sum(1)
        g0 = self.beta_p + (1 - ch) * al + ch * c[:, None]              # gamma^0 at aliases
        v0 = (wt * np.abs(g0 - mu[:, None]) ** 2).sum(1)
        out = dict(W=W, B=B, fx=fx, FX=FX, wt=wt, mu=mu, v=v, c=c, v0=v0, g0=g0)
        if self.known_g:
            z = self.chi1(W) - (((wt * self.chi1(W)).sum(1) / (wt * self.chi2(W)).sum(1))[:, None]) * self.chi2(W)
            Z = (wt * z ** 2).sum(1)
            C = (wt * np.real(np.conj(g0 - mu[:, None]) * z)).sum(1)
            L = 1.0 + (np.sqrt(v.max()) + np.sqrt(v0.max())) / np.sqrt(Z.min())
            disc = (L * C) ** 2 + L ** 2 * Z * (v - v0)
            t = (-L * C + np.sqrt(np.maximum(disc, 0.0))) / (L ** 2 * Z)
            out.update(z=z, Z=Z, C=C, L=L, t=t, valid=bool(np.all(v0 < v)))
            out["gp"] = g0 + (t * L)[:, None] * z                        # gamma' at aliases
        else:
            out["gp"] = g0
        # residual spectrum
        gv = gV(W)
        if self.known_g:
            out["gres"] = gv
            out["gmin_ratio"] = 1.0
        else:
            E = (np.abs(out["gp"]) ** 2 * fx).sum(1) - (np.abs(beta + al) ** 2 * fx).sum(1)
            ct = self.chit(W)
            Kt = (ct * B).sum(1)
            gp = gv - ct * (E / Kt)[:, None]
            out["gres"] = gp
            out["gmin_ratio"] = float(np.min(gp[ct > 0] / gv[ct > 0]))
        return out

    def check_aliased(self, nw=801):
        d = self.delta
        w = np.linspace(-np.pi / d, np.pi / d, nw)
        q = self.cell_quantities(w)
        W, B, fx = q["W"], q["B"], q["fx"]
        gam = beta + alpha(W)
        FXY, FY = (gam * fx).sum(1), (np.abs(gam) ** 2 * fx + gV(W) * B).sum(1)
        FXYp = (q["gp"] * fx).sum(1)
        FYp = (np.abs(q["gp"]) ** 2 * fx + q["gres"] * B).sum(1)
        err = max(np.max(np.abs(FXYp - FXY) / np.abs(FXY)), np.max(np.abs(FYp - FY) / FY))
        return err, q

    def pointwise(self, x, chunk=1000):
        """gamma'(x) and g'(x) at arbitrary frequencies x: each x is mapped to its
        representative in the principal cell and its alias index (no alignment with cells)."""
        d = self.delta
        nyq = np.pi / d
        gp = np.empty(x.shape, dtype=complex)
        gres = np.empty(x.shape)
        for s0 in range(0, x.size, chunk):
            xs = x[s0:s0 + chunk]
            m = np.floor((xs + nyq) / (2 * nyq)).astype(int)
            w = xs - 2 * nyq * m
            q = self.cell_quantities(w)
            idx = m + self.K
            r = np.arange(xs.size)
            gp[s0:s0 + chunk] = q["gp"][r, idx]
            gres[s0:s0 + chunk] = q["gres"][r, idx]
        return gp, gres


def _ft_line(fun, k, d, X=3000.0, n=6000001):
    """int_R e^{i d k x} fun(x) dx for an integrable even fun decaying at least like x^-4."""
    x = np.linspace(-X, X, n)
    return np.trapezoid(np.cos(d * k * x) * fun(x), x)


def direct_check(con, lags=range(0, 11), n=200001):
    """Lattice covariances of the two models by direct quadrature over R of the continuum
    spectral differences, independently of the alias sums. Beyond the cutoff S the alternative
    is gamma' = beta' + alpha exactly, so the differences there are explicit:
        cross:   Delta * f_X B,       outcome: [(beta'^2 - beta^2) + 2 Delta alpha] f_X B.
    For point samples int e^{idkx} f_X = pi e^{-d|k|} (f_X = 1/(1+x^2)); for block means the
    integrands decay like x^-4 and are integrated numerically over a long range."""
    d = con.delta
    nyq = np.pi / d
    S = max(con.R + nyq, 3.25 * nyq) + 1e-9
    x = np.linspace(-S, S, n)
    gp, gres = con.pointwise(x)
    Bx = blockfac(x, d, con.areal)
    gam = beta + alpha(x)
    Dl, bp = con.Delta, con.beta_p
    # compactly supported remainders (inside [-S, S]) after removing the explicit tail forms
    rXY = (gp - gam - Dl) * fX(x) * Bx
    rYY = ((np.abs(gp) ** 2 - np.abs(gam) ** 2 - (bp ** 2 - beta ** 2) - 2 * Dl * alpha(x)) * fX(x)
           + (gres - gV(x))) * Bx
    B = lambda t: blockfac(t, d, con.areal)
    out = []
    for k in lags:
        if con.areal:
            If = _ft_line(lambda t: fX(t) * B(t), k, d)
        else:
            If = np.pi * np.exp(-d * abs(k))
        Ia = _ft_line(lambda t: alpha(t) * fX(t) * B(t), k, d)
        e = np.cos(d * k * x)
        cxy = Dl * If + np.trapezoid(e * rXY, x)
        cyy = (bp ** 2 - beta ** 2) * If + 2 * Dl * Ia + np.trapezoid(e * rYY, x)
        out.append((k, cxy, cyy))
    out = np.array(out)
    # normalization: lattice variances of the true model
    if con.areal:
        I0 = _ft_line(lambda t: fX(t) * B(t), 0, d)
        Ig = _ft_line(lambda t: gV(t) * B(t), 0, d)
    else:
        I0, Ig = np.pi, sV * np.pi
    varX = I0
    varY = beta ** 2 * I0 + _ft_line(lambda t: (2 * beta * alpha(t) + alpha(t) ** 2) * fX(t) * B(t), 0, d) + Ig
    return np.column_stack([out[:, 0], np.abs(out[:, 1]) / np.sqrt(varX * varY), np.abs(out[:, 2]) / varY])


def _valid(beta_p, Ru, areal, known_g):
    con = Construction(beta_p, float(Ru), areal=areal, known_g=known_g, K=1500)
    q = con.cell_quantities(np.linspace(-np.pi, np.pi, 201))
    return (q["gmin_ratio"] > 0) if not known_g else q["valid"]


def min_cutoff(beta_p, areal, known_g=False, Rmax=1024):
    """Smallest integer cutoff R (units of pi/delta) for which the construction is valid;
    validity is monotone in R, so use doubling followed by bisection."""
    lo, hi = 0, 1
    while not _valid(beta_p, hi, areal, known_g):
        lo, hi = hi, 2 * hi
        if hi > Rmax:
            return np.nan
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if _valid(beta_p, mid, areal, known_g):
            hi = mid
        else:
            lo = mid
    return float(hi)


if __name__ == "__main__":
    res = {}
    # identities for far-away slopes of either sign
    for areal in [False, True]:
        for bp in [-1.0, 3.0]:
            Ru = min_cutoff(bp, areal)
            con = Construction(bp, Ru, areal=areal)
            err, q = con.check_aliased()
            dc = direct_check(con)
            print(f"(a) areal={areal} beta'={bp:+.1f}: cutoff R={Ru:.0f} pi/delta, min g'/g={q['gmin_ratio']:.3f}, "
                  f"aliased rel err {err:.1e}, direct-integration max rel diff XY {np.abs(dc[:,1]).max():.1e} YY {np.abs(dc[:,2]).max():.1e}")
            res[f"a_{areal}_{bp}"] = dict(R=Ru, err=err, direct=dc, gmin_ratio=q["gmin_ratio"])
    # known residual spectrum, point samples, opposite sign
    # The alias variance of this alpha is smallest at the cell boundary +-pi/delta, so the cutoff
    # is verified on a fine grid of the closed cell with the full alias truncation.
    bp = -1.0
    wcell = np.linspace(-np.pi / DELTA, np.pi / DELTA, 2001)
    for Ru in [600, 700, 800, 900, 1000]:
        con = Construction(bp, float(Ru), areal=False, known_g=True, K=3000)
        ratio = np.concatenate([(lambda q: q["v0"] / q["v"])(con.cell_quantities(wcell[s:s + 250]))
                                for s in range(0, wcell.size, 250)])
        if ratio.max() < 0.8:
            break
    err, q = con.check_aliased(nw=2001)
    dc = direct_check(con)
    print(f"(b) known g, points, beta'={bp:+.1f}: cutoff R={Ru} pi/delta, max v0/v {ratio.max():.3f}, "
          f"aliased rel err {err:.1e}, direct max rel diff XY {np.abs(dc[:,1]).max():.1e} YY {np.abs(dc[:,2]).max():.1e}")
    xs = np.linspace(0.0, 3.0 * (Ru + 1) * np.pi, 3001)
    gp, _ = con.pointwise(xs)
    res["b_curve"] = dict(x=xs, gamma=beta + alpha(xs), gamma_p=np.real(gp), R=float(Ru), err=err, direct=dc,
                          max_ratio=float(ratio.max()))
    # cutoff needed versus target slope (unknown g), points and block means
    targets = np.round(np.arange(-3.0, 5.0001, 0.25), 3)
    for areal in [False, True]:
        Rs = np.array([min_cutoff(b, areal) if abs(b - beta) > 1e-12 else 0.0 for b in targets])
        res[f"cutoff_{areal}"] = np.vstack([targets, Rs])
        print("areal", areal, "cutoff (units of pi/delta):", dict(zip(targets[::4], Rs[::4])))
    # resolution floor: lattice-native target at the Nyquist frequency vs delta
    deltas = np.exp(np.linspace(np.log(4.0), np.log(0.01), 30))
    for areal in [False, True]:
        floor = []
        for dlt in deltas:
            wq = np.array([np.pi / dlt * (1 - 1e-9)])
            m = np.arange(-2000, 2001)
            W = wq[:, None] + 2 * np.pi * m[None, :] / dlt
            fx = fX(W) * blockfac(W, dlt, areal)
            lat = (alpha(W) * fx).sum(1) / fx.sum(1)
            floor.append((dlt, lat[0], alpha(np.pi / dlt)))
        res[f"floor_{areal}"] = np.array(floor)
        fl = np.array(floor)
        print("areal", areal, "bias/alpha(pi/delta) range %.3f-%.3f" % ((fl[:, 1] / fl[:, 2]).min(), (fl[:, 1] / fl[:, 2]).max()))
    np.save("e4_results.npy", res, allow_pickle=True)


==> anc/e6_e8_torus1d.py <==
"""E6: nonlinear covariate effect (response function) m(x) = x + 0.5 x^2 with a nonlinear, non-local confounding
mechanism A(X) = 0.5 S[X] + 0.3 S[X^2 - 1] (S strongly smoothing), Gaussian and
transformed-Gaussian (lognormal-type) covariates, d = 1.
E8: Poisson disease counts with growing expected counts (population-resolution infill).
"""
import numpy as np
from torus import lam_of, wm, simulate_coeffs, apply_transfer, subsample, gls_dft

rng = np.random.default_rng(99)
d = 1


def unit_spec(M, nu, kappa):
    lam = lam_of(M, d)
    s = wm(lam, nu, d, kappa)
    s[0] = 0.0
    return s / s.sum(), lam, wm(lam, nu, d, kappa)[1:].sum()


def weights(m, nu, kappa, cst, nugget, scale=1.0):
    lam = lam_of(m, d)
    spec = scale * wm(lam, nu, d, kappa) / cst
    w = 1.0 / (m ** 2 * spec + m * nugget)
    w[0] = 0.0
    return w


def e6(M=2 ** 16, R=200, nugget=0.01):
    ms = [2 ** k for k in range(9, 17)]
    kap = 2 * np.pi * 4
    nuV = 0.5
    th = np.array([1.0, 0.5])
    out = {}
    for expo in ["gauss", "lognormal"]:
        for tag, nuX in [("inside", 0.75), ("outside", 1.5)]:
            fX, lam, _ = unit_spec(M, nuX, kap)
            gV, _, cstV = unit_spec(M, nuV, kap)
            S = (1.0 + lam / (2 * np.pi * 2) ** 2) ** (-3.0)
            err = np.zeros((R, len(ms), 2))
            for r in range(R):
                G = simulate_coeffs(rng, fX)
                if expo == "gauss":
                    X = G
                else:
                    X = np.exp(0.5 * G)
                    X = (X - X.mean()) / X.std()
                X2 = X ** 2 - np.mean(X ** 2)
                A = 0.5 * apply_transfer(X, S) + 0.3 * apply_transfer(X2, S)
                V = 0.5 * simulate_coeffs(rng, gV)
                Y = th[0] * X + th[1] * X2 + A + V
                for i, m in enumerate(ms):
                    Xs = subsample(X, m, d)
                    feats = [Xs, Xs ** 2 - np.mean(Xs ** 2)]
                    Ys = subsample(Y, m, d) + np.sqrt(nugget) * rng.standard_normal(m)
                    w = weights(m, nuV, kap, cstV, nugget, scale=0.25)
                    err[r, i] = gls_dft(feats, Ys, w) - th
            rm = np.sqrt(np.mean(err ** 2, 0))
            out[(expo, tag)] = (np.array(ms), rm)
            print(expo, tag, "RMSE theta1:", np.round(rm[:, 0], 4))
            print(expo, tag, "RMSE theta2:", np.round(rm[:, 1], 4))
    return out


def e8(M=2 ** 15, R=200):
    ms = [2 ** k for k in range(7, 16)]
    kap = 2 * np.pi * 4
    nuV = 0.5
    beta = 0.5
    out = {}
    for tag, nuX in [("inside", 0.5), ("outside", 1.5)]:
        fX, lam, _ = unit_spec(M, nuX, kap)
        gV, _, cstV = unit_spec(M, nuV, kap)
        alpha = 0.3 / (1.0 + lam / (2 * np.pi * 2) ** 2)
        err = np.zeros((R, len(ms)))
        for r in range(R):
            X = 0.5 * simulate_coeffs(rng, fX)
            V = 0.3 * simulate_coeffs(rng, gV)
            eta = beta * X + apply_transfer(X, alpha) + V
            for i, m in enumerate(ms):
                e_m = 4.0 * np.sqrt(m / 128.0)          # expected count per cell -> infinity
                Lam = e_m * np.exp(subsample(eta, m, d))
                N = rng.poisson(Lam)
                z = np.log((N + 0.5) / e_m)
                w = weights(m, nuV, kap, cstV, nugget=1.0 / e_m, scale=0.09)
                err[r, i] = gls_dft([subsample(X, m, d)], z, w)[0] - beta
        rm = np.sqrt(np.mean(err ** 2, 0))
        out[tag] = (np.array(ms), rm, np.mean(err, 0))
        print("Poisson", tag, "RMSE:", np.round(rm, 4), "bias", np.round(np.mean(err, 0), 3))
    return out


if __name__ == "__main__":
    res = {"e6": e6(), "e8": e8()}
    np.save("e6_e8_results.npy", res, allow_pickle=True)


==> anc/e7_heavy.py <==
"""E7b: residual coefficients with finite Fisher information but infinite variance.

Spectral-sequence model (O1), ds = 1, no confounding (alpha = 0), oracle GLS weights 1/g.
Residual coefficients v_j = sqrt(g_j) * xi_j with xi_j iid Gaussian, Student-t5 (finite
variance) or Cauchy (infinite variance). With q_j = f_j/g_j ~ j^(p-1), p = 1 + 2(nu_V-nu_X)/ds,
the identification frontier is p >= 0 for all three (Proposition 5), whereas GLS with Cauchy
residuals is consistent only for p > 1 (conditionally Cauchy error with scale ~ N^((1-p)/2)).
Reported: median absolute error (RMSE is undefined for Cauchy) at checkpoints.
"""
import numpy as np
from common import eigs, wm_spec, checkpoints, weighted_ratio, fit_slope

rng = np.random.default_rng(7)
beta, nuV, ds, Nmax, R = 1.0, 0.5, 1, 2 ** 17, 200
lam = eigs(Nmax, ds)
cps = checkpoints(Nmax)
res = {"cps": cps}
for p in [1.5, 1.0, 0.5]:
    nuX = nuV + (1.0 - p) * ds / 2.0
    f, g = wm_spec(lam, nuX, ds), wm_spec(lam, nuV, ds)
    for dist in ["gauss", "t5", "cauchy"]:
        est = np.zeros((R, len(cps)))
        for r in range(R):
            x = rng.standard_normal(Nmax) * np.sqrt(f)
            xi = {"gauss": rng.standard_normal(Nmax), "t5": rng.standard_t(5, Nmax) / np.sqrt(5 / 3),
                  "cauchy": rng.standard_cauchy(Nmax)}[dist]
            y = beta * x + xi * np.sqrt(g)
            w = 1.0 / g
            est[r] = weighted_ratio(w * x * y, w * x * x, cps)
        med = np.median(np.abs(est - beta), axis=0)
        res[f"p{p}_{dist}"] = med
        print(f"p={p} (nuX-nuV={nuX - nuV:+.2f}) {dist:6s}: median|err| N=32 {med[0]:.4f}  N=2^17 {med[-1]:.4f}  "
              f"slope {fit_slope(cps, med):+.3f}")
np.save("e7_heavy_results.npy", res, allow_pickle=True)


==> anc/e9_nugget.py <==
"""E9: GLS with a working nugget under point sampling (scheme O2), misspecified working models.

1-D unit torus; fields simulated on a master grid of 2^17 points and subsampled to n points;
nu_V = 0.5, nu_X = 0.9 (inside the frontier nu_X < nu_V + 1/2 = 1; GLS window under O1 without
nugget: nu_h >= nu_X - 1/2 = 0.4), confounding alpha(lambda) = 0.5/(1 + lambda/(4 pi)^2),
nugget variance 0.01 added to the outcome. Working GLS uses a unit-variance Whittle-Matern
working field plus the true nugget, with weights computed in the DFT domain (principal
frequencies, no aliasing correction). Working models: smoothness 0.05 (below the window),
0.5 (correct), 2 and 6 (oversmoothed), and the correct smoothness with an 8 times shorter range.
This regime (nugget, point sampling) is not covered by the theorems; the experiment probes it.
"""
import numpy as np
from torus import lam_of, wm, simulate_coeffs, apply_transfer, subsample, gls_dft

rng = np.random.default_rng(20261128)
d, M, R, beta, nug = 1, 2 ** 17, 300, 1.0, 0.01
kap = 2 * np.pi * 4
nuV, nuX = 0.5, 0.9
ms = [2 ** 9, 2 ** 11, 2 ** 13, 2 ** 15, 2 ** 17]
lam = lam_of(M, d)


def unit(nu, k=kap):
    s = wm(lam, nu, d, k)
    s[0] = 0.0
    return s / s.sum()


fX, gV = unit(nuX), unit(nuV)
alpha = 0.5 / (1 + lam / (4 * np.pi) ** 2)
work = {"nu_h=0.05 (below window)": (0.05, 1.0), "nu_h=0.5 (correct)": (0.5, 1.0),
        "nu_h=2 (oversmoothed)": (2.0, 1.0), "nu_h=6 (oversmoothed)": (6.0, 1.0),
        "nu_h=0.5, range/8": (0.5, 8.0)}
err = {k: np.zeros((R, len(ms))) for k in work}
for r in range(R):
    X = simulate_coeffs(rng, fX)
    V = simulate_coeffs(rng, gV)
    Y = beta * X + apply_transfer(X, alpha) + V
    for i, m in enumerate(ms):
        Xs = subsample(X, m, d)
        Ys = subsample(Y, m, d) + np.sqrt(nug) * rng.standard_normal(m)
        lm = lam_of(m, d)
        for k, (nuh, km) in work.items():
            kh = kap * km
            cst = wm(lam, nuh, d, kh)[1:].sum()                 # unit-variance working field
            w = 1.0 / (m ** 2 * wm(lm, nuh, d, kh) / cst + m * nug)
            w[0] = 0.0
            err[k][r, i] = gls_dft([Xs], Ys, w)[0] - beta
res = {"n": np.array(ms)}
print("n =", ms)
for k in work:
    e = err[k]
    rm = np.sqrt(np.mean(e ** 2, 0))
    res[k] = dict(rmse=rm, bias=e.mean(0))
    print(f"{k:28s} RMSE " + " ".join(f"{v:.3f}" for v in rm) + f" | bias at n=2^17 {e[:, -1].mean():+.3f}")
np.save("e9_results.npy", res, allow_pickle=True)


==> anc/make_figs.py <==
"""Figures 1-4 of the paper (vector PDF and 300-dpi PNG), written to ./figs."""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from common import fit_slope

INK, INK2, GRID, AXIS = "#191919", "#666666", "#e7e7e7", "#c2c2c2"
C1, C2, C3, C4 = "#257de0", "#f47230", "#00b894", "#f2a600"
BLUE = ["#0e3d7e", "#1b64be", "#338ced", "#84b9f3"]   # far inside -> near frontier
MID = "#9c9c9c"
RED = ["#f29a9a", "#ec4647", "#c03334", "#8a1f20"]    # near frontier -> far outside

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 8.5, "axes.edgecolor": AXIS, "axes.labelcolor": INK2,
    "xtick.color": INK2, "ytick.color": INK2, "axes.titlecolor": INK, "axes.titlesize": 9,
    "axes.titleweight": "bold", "axes.titlelocation": "left", "axes.grid": True, "grid.color": GRID,
    "grid.linewidth": 0.6, "grid.linestyle": "-", "axes.linewidth": 0.6, "lines.linewidth": 1.6,
    "legend.frameon": False, "legend.fontsize": 7.5, "axes.spines.top": False, "axes.spines.right": False,
    "lines.solid_capstyle": "round", "lines.solid_joinstyle": "round",
})


def frontier_color(t):
    """t = dnu/(ds/2); frontier at t = 1."""
    if abs(t - 1.0) < 1e-9:
        return MID
    if t < 1:
        idx = int(np.clip(np.floor((1 - t) / 0.4), 0, 3))      # nearer frontier -> lighter
        return BLUE[3 - min(idx, 3)] if False else BLUE[::-1][min(idx, 3)]
    idx = int(np.clip(np.floor((t - 1) / 0.2), 0, 3))
    return RED[min(idx, 3)]


def save(fig, name):
    os.makedirs("figs", exist_ok=True)
    fig.savefig(f"figs/{name}.pdf", bbox_inches="tight")
    fig.savefig(f"figs/{name}.png", dpi=300, bbox_inches="tight")
    plt.close(fig)


# ---------------------------------------------------------------- Figure 1: the frontier
r1 = np.load("e1_results.npy", allow_pickle=True).item()
r37 = np.load("e3_e7_results.npy", allow_pickle=True).item()
fig, ax = plt.subplots(1, 3, figsize=(7.2, 2.45))
a = ax[0]
for t in [-0.5, 0.0, 0.5, 0.75, 1.0, 1.25, 1.5]:
    key = f"a_ds2_dnu{round(t * 1.0, 4)}"
    cps, e = r1[key]
    col = {-0.5: BLUE[0], 0.0: BLUE[1], 0.5: BLUE[2], 0.75: BLUE[3], 1.0: MID, 1.25: RED[1], 1.5: RED[3]}[t]
    a.loglog(cps, e, color=col)
    a.text(cps[-1] * 1.25, e[-1], f"{t:g}", color=INK2, fontsize=6.8, va="center")
a.set_xlim(right=1.2e6)
a.set_ylim(2e-5, 2.5)
a.text(0.03, 0.04, r"line labels: $\Delta\nu/(d_s/2)$; frontier at 1", transform=a.transAxes, color=INK2, fontsize=6.8)
a.set_xlabel("resolved modes N")
a.set_ylabel("RMSE of GLS")
a.set_title(r"a  Error vs resolution ($d_s=2$)")

a = ax[1]
tt = np.linspace(-0.5, 1.5, 200)
a.plot(tt, -np.maximum(0, (1 - tt) / 2), color=INK2, lw=1.0, label="theory", zorder=1)
for ds, col, mk in [(1, C1, "o"), (2, C2, "s")]:
    xs, ys = [], []
    for k, (cps, e) in r1.items():
        if k.startswith(f"a_ds{ds}_dnu"):
            dnu = float(k.split("dnu")[1])
            xs.append(dnu / (ds / 2))
            ys.append(fit_slope(cps, e))
    o = np.argsort(xs)
    a.plot(np.array(xs)[o], np.array(ys)[o], mk, color=col, ms=4.5, mec="white", mew=0.8,
           label=f"Gauss, $d_s$={ds}", zorder=3)
for dist, col, mk in [("laplace", C3, "^"), ("t5", C4, "D")]:
    xs, ys = [], []
    for dnu in [-0.25, 0.0, 0.25, 0.5, 0.75]:
        cps, e = r37[f"e7_{dist}_{dnu}"]
        xs.append(dnu / 0.5)
        ys.append(fit_slope(cps, e))
    a.plot(xs, ys, mk, color=col, ms=4.0, mec="white", mew=0.8,
           label={"laplace": "Laplace", "t5": r"Student $t_5$"}[dist], zorder=4)
a.axvline(1.0, color=AXIS, lw=0.8, zorder=0)
a.text(1.04, -0.36, "frontier", color=INK2, fontsize=7)
a.set_xlabel(r"roughness gap $\Delta\nu/(d_s/2)$")
a.set_ylabel("convergence exponent")
a.set_title("b  Phase transition")
a.legend(loc="lower right", fontsize=6.3, handletextpad=0.2, borderaxespad=0.2, handlelength=1.4)
a = ax[2]
rr = [0.1, 0.2, 0.3, 0.4, 0.5, 0.75, 1.0]
sl = [fit_slope(*r1[f"d_r{v}"]) for v in rr]
xx = np.linspace(0, 1.05, 100)
a.plot(xx, -np.minimum(xx, 0.5), color=INK2, lw=1.0, label=r"theory $-\min(r,p/2)$")
a.plot(rr, sl, "o", color=C1, ms=4.5, mec="white", mew=0.8, label="oracle GLS")
a.set_xlabel("confounding decay r")
a.set_ylabel("convergence exponent")
a.set_title(r"c  Minimax rate ($p=1$)")
a.legend(loc="upper right")
fig.tight_layout(w_pad=1.2)
save(fig, "fig1_frontier")

# ---------------------------------------------------------------- Figure 2: what GLS estimates
sw = r37["sweep"]
fig, ax = plt.subplots(1, 2, figsize=(6.4, 2.4), gridspec_kw={"width_ratios": [1.5, 1]})
a = ax[0]
ratio = sw[:, 0]
kk = np.exp(np.linspace(np.log(0.25), np.log(4), 200))
a.semilogx(kk, 1.0 / (1.0 + kk ** 2), color=INK2, lw=1.0, label=r"theory $c\,m_Z/(m_Z+m_H)$")
a.semilogx(ratio, sw[:, 1], "o", color=C1, ms=4.5, mec="white", mew=0.8, label="GLS (simulated)")
a.semilogx(ratio, sw[:, 4], "s", color=C2, ms=4.0, mec="white", mew=0.8, label="OLS (simulated mean)")
a.set_xticks([0.25, 0.5, 1, 2, 4]); a.set_xticklabels(["1/4", "1/2", "1", "2", "4"]); a.minorticks_off()
a.set_xlabel(r"range ratio $\kappa_H/\kappa_Z$ (equal smoothness)")
a.set_ylabel(r"asymptotic bias $\hat\beta-\beta$")
a.set_title("a  Range enters only via microergodic constants")
a.legend(loc="upper right", fontsize=7)
a = ax[1]
labs = [r"$\nu_Z>\nu_H$", r"$\nu_Z=\nu_H$", r"$\nu_Z<\nu_H$"]
keys = ["regime_1.5_1.0", "regime_1.0_1.0", "regime_1.0_1.5"]
gl = [r37[k][0] for k in keys]
th = [r37[k][2] for k in keys]
xpos = np.arange(3)
a.bar(xpos - 0.17, th, width=0.3, color=MID, label="theory", zorder=2)
a.bar(xpos + 0.17, gl, width=0.3, color=C1, label=r"GLS, $N=2^{18}$", zorder=2)
a.set_xticks(xpos)
a.set_xticklabels(labs)
a.set_ylabel(r"bias $=\alpha_\infty$")
a.set_title("b  Three regimes")
a.text(0, 0.03, "0", ha="center", color=INK2, fontsize=7)
a.legend(loc="upper left", fontsize=7)
a.grid(axis="x", visible=False)
fig.tight_layout(w_pad=1.5)
save(fig, "fig2_gls_limit")

# ---------------------------------------------------------------- Figure 3: resolution theorem
import e4_resolution as e4
r4 = np.load("e4_results.npy", allow_pickle=True).item()
fig, ax = plt.subplots(1, 3, figsize=(7.4, 2.55))
a = ax[0]
Rb = r4["b_curve"]["R"]
con = e4.Construction(-1.0, Rb, areal=False, known_g=True)
w0 = np.pi / 2                                   # one representative frequency and its aliases
mm = np.arange(0, int(1.6 * Rb / 2) + 1)
xa = w0 + 2 * np.pi * mm
ga = e4.beta + e4.alpha(xa)
gpa, _ = con.pointwise(xa)
a.semilogx(xa, ga, color=C1)
a.semilogx(xa, np.real(gpa), color=C2)
a.text(1.5e2, 0.80, r"truth A: $\beta=1$", color=C1, fontsize=6.8)
a.text(6, -0.78, "truth B: $\\beta'=-1$,\nsame residual spectrum", color=C2, fontsize=6.8)
a.axvline(Rb * np.pi, color=AXIS, lw=0.8, ls=(0, (2, 2)))
a.text(Rb * np.pi * 1.12, 0.35, "cutoff", color=INK2, fontsize=6.6, rotation=90, va="center")
a.set_ylim(-1.3, 1.6)
a.set_xlabel(r"aliases $\omega_m$ of $\omega=\pi/2$ ($\delta=1$)")
a.set_ylabel(r"association $\gamma(\omega_m)$")
a.set_title("a  Opposite signs, same data")
a = ax[1]
for areal, col, mk, lab in [(True, C2, "s", "block means"), (False, C1, "o", "point samples")]:
    tg, Rs = r4[f"cutoff_{areal}"]
    keep = np.abs(tg - 1.0) > 1e-9
    a.semilogy(tg[keep], Rs[keep], mk, ms=3.0 if mk == "o" else 3.6, color=col, mec="white", mew=0.4, label=lab,
               zorder=3 if mk == "o" else 2)
a.axvline(1.0, color=INK, lw=0.9)
a.text(1.15, 60, r"true $\beta=1$", color=INK2, fontsize=6.8)
a.set_xlabel(r"alternative effect $\beta'$")
a.set_ylabel(r"cutoff / Nyquist frequency")
a.set_title("b  Every slope is reachable")
a.legend(loc="upper right", fontsize=6.6, handletextpad=0.3, borderaxespad=0.2)
a.set_ylim(0.6, 400)
a = ax[2]
for areal, col, lab in [(False, C1, "point samples"), (True, C2, "block means")]:
    fl = r4[f"floor_{areal}"]
    a.loglog(fl[:, 0], fl[:, 1], color=col, label=lab)
fl = r4["floor_False"]
a.loglog(fl[:, 0], fl[:, 2], color=INK2, lw=0.9, ls=(0, (2, 2)), label=r"$\alpha(\pi/\delta)$")
a.invert_xaxis()
a.set_xlabel(r"lattice spacing $\delta$ (finer $\rightarrow$)")
a.set_ylabel("bias of lattice-native target")
a.set_title("c  The resolution floor")
a.legend(loc="lower left", fontsize=6.6)
fig.tight_layout(w_pad=1.0)
save(fig, "fig3_resolution")

# ---------------------------------------------------------------- Figure 4: physical space
r25 = np.load("e2_e5_results.npy", allow_pickle=True).item()
r68 = np.load("e6_e8_results.npy", allow_pickle=True).item()
fig, axs = plt.subplots(2, 2, figsize=(6.6, 4.6))
ax = axs.ravel()
a = ax[0]
cols = {-0.5: BLUE[0], 0.0: BLUE[1], 0.5: BLUE[2], 0.8: BLUE[3], 1.2: RED[1], 1.5: RED[3]}
for dnu in [-0.5, 0.0, 0.5, 0.8, 1.2, 1.5]:
    n, e = r25["e2"][(3.0, dnu)]
    a.loglog(n, e, color=cols[dnu], label=f"{dnu:g}")
    n, e = r25["e2"][(8.0, dnu)]
    a.loglog(n, e, color=cols[dnu], lw=1.0, ls=(0, (1, 1.5)))
a.set_xlabel("sample size n")
a.set_ylabel("RMSE")
a.set_title("a  Frontier on the 2-torus with a nugget")
a.set_ylim(2.5e-4, 0.5)
lg = a.legend(title=r"$\Delta\nu$ (frontier at 1); dotted: shorter range", fontsize=6.5, ncol=3, loc="lower left",
              handlelength=1.2, columnspacing=0.8)
lg.get_title().set_fontsize(6.5)
a = ax[1]
for conf, ls in [(0.0, "-"), (0.5, (0, (1, 1.5)))]:
    n, et, ek, bk, sk = r25["e5"][conf]
    a.loglog(n, et, color=C1, ls=ls, label="true covariate" if conf == 0 else None)
    a.loglog(n, ek, color=C2, ls=ls, label="kriged covariate" if conf == 0 else None)
a.plot([], [], color=INK2, ls="-", label="no confounding")
a.plot([], [], color=INK2, ls=(0, (1, 1.5)), label="confounded")
a.set_xlabel("sample size n")
a.set_title("b  Kriged covariate, fixed network")
a.set_ylabel("RMSE")
a.legend(fontsize=6.6, loc="center right")
a = ax[2]
for (expo, tag), col in [(("gauss", "inside"), BLUE[1]), (("lognormal", "inside"), BLUE[3]),
                         (("gauss", "outside"), RED[2]), (("lognormal", "outside"), RED[0])]:
    n, rm = r68["e6"][(expo, tag)]
    a.loglog(n, rm[:, 1], color=col, label=f"{'Gauss' if expo == 'gauss' else 'lognormal'}, {tag}")
a.set_xlabel("sample size n")
a.set_title(r"c  Nonlinear effect: $\theta_2$")
a.set_ylabel("RMSE")
a.legend(fontsize=6.6, loc="center right")
a = ax[3]
for tag, col in [("inside", BLUE[1]), ("outside", RED[2])]:
    n, rm, bi = r68["e8"][tag]
    a.loglog(n, rm, color=col, label=f"{tag} frontier")
a.set_xlabel("cells n (counts grow)")
a.set_title("d  Poisson counts, growing intensity")
a.set_ylabel("RMSE")
a.legend(fontsize=6.5, loc="lower left")
from matplotlib.ticker import NullFormatter
for a in ax:
    a.yaxis.set_minor_formatter(NullFormatter())
fig.tight_layout(w_pad=1.4, h_pad=1.6)
save(fig, "fig4_physical")
print("figures written")


==> anc/torus.py <==
"""Physical-space experiments on the unit torus [0,1)^d (d = 1, 2).

Fields are Whittle-Matern on the torus, simulated on a master grid of side M by FFT and
subsampled to coarser grids (so the infill sequence observes one fixed realization).
Exact GLS on a grid with a circulant working covariance is computed in the DFT domain.
"""
import numpy as np


def freqs(M, d):
    k = np.fft.fftfreq(M, d=1.0 / M)  # integer wavenumbers
    if d == 1:
        return k
    kx, ky = np.meshgrid(k, k, indexing="ij")
    return np.sqrt(kx ** 2 + ky ** 2)


def lam_of(M, d):
    return (2 * np.pi * freqs(M, d)) ** 2


def wm(lam, nu, d, kappa=1.0, tau2=1.0):
    return tau2 * (kappa ** 2 + lam) ** (-(nu + d / 2.0))


def simulate_coeffs(rng, spec):
    """Real Gaussian field with Fourier-coefficient variances `spec` (continuum torus
    coefficients). Returns the field on the master grid."""
    shape = spec.shape
    z = rng.standard_normal(shape) + 1j * rng.standard_normal(shape)
    coef = z * np.sqrt(spec / 2.0)
    field = np.fft.ifftn(coef) * np.prod(shape)
    return field.real * np.sqrt(2.0)


def apply_transfer(field, transfer):
    return np.fft.ifftn(np.fft.fftn(field) * transfer).real


def subsample(field, m, d):
    M = field.shape[0]
    s = M // m
    if d == 1:
        return field[::s]
    return field[::s, ::s]


def gls_dft(features, y, w):
    """GLS with circulant working covariance given by DFT-domain weights w (same shape as
    grid). features: list of arrays. Returns coefficient vector."""
    Fy = np.fft.fftn(y)
    Fb = [np.fft.fftn(b) for b in features]
    K = len(features)
    G = np.zeros((K, K))
    r = np.zeros(K)
    for a in range(K):
        r[a] = np.sum(w * (np.conj(Fb[a]) * Fy).real)
        for b in range(K):
            G[a, b] = np.sum(w * (np.conj(Fb[a]) * Fb[b]).real)
    return np.linalg.solve(G, r)


def grid_weights(m, d, working_spec, nugget):
    """DFT-domain GLS weights for working covariance = field(with spectrum working_spec on
    the m-grid, no aliasing correction) + nugget * I.  Var(DFT coef) = n^2 f + n * nugget."""
    lam = lam_of(m, d)
    n = m ** d
    return 1.0 / (n ** 2 * working_spec(lam) + n * nugget)

